Summarizing empirical information on between-study heterogeneity for Bayesian random-effects meta-analysis

In Bayesian meta-analysis, the specification of prior probabilities for the between-study heterogeneity is commonly required, and is of particular benefit in situations where only few studies are included. Among the considerations in the set-up of such prior distributions, the consultation of available empirical data on a set of relevant past analyses sometimes plays a role. How exactly to summarize historical data sensibly is not immediately obvious; in particular, the investigation of an empirical collection of heterogeneity estimates will not target the actual problem and will usually only be of limited use. The commonly used normal-normal hierarchical model for random-effects meta-analysis is extended to infer a heterogeneity prior. Using an example data set, we demonstrate how to fit a distribution to empirically observed heterogeneity data from a set of meta-analyses. Considerations also include the choice of a parametric distribution family. Here, we focus on simple and readily applicable approaches to then translate these into (prior) probability distributions.

==> supplement/auxiliary_functions.R <==
#
#    Copyright (C) 2022  Christian Roever
#
#    This program is free software: you can redistribute it and/or modify
#    it under the terms of the GNU General Public License as published by
#    the Free Software Foundation, either version 3 of the License, or
#    (at your option) any later version.
#
#    This program is distributed in the hope that it will be useful,
#    but WITHOUT ANY WARRANTY; without even the implied warranty of
#    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#    GNU General Public License for more details.
#
#    You should have received a copy of the GNU General Public License
#    along with this program.  If not, see <http://www.gnu.org/licenses/>.
#


tauModel <- function(yi, vi=sei^2, sei, id,
                     model=c("HN", "Exp","HC", "LN", "HL", "Unif"),
                     effectPriorMean=0, effectPriorSD=100,
                     tauScalePriorMax=10,
                     tauSigmaPriorMax=10,
                     jags.chains=4, jags.burnin=5000,
                     jags.iter=25000 + jags.burnin, jags.thin=10,
                     dic.iter=0, dic.type=c("pD", "popt"),
                     randomseed=37073, quiet=FALSE)
################################################################################
# Function to fit a hierarchical model to data from several meta-analyses.
# In addition to the "normal-normal hierarchical model (NNHM)" stage, the model
# includes an additional stage for the ("prior") distribution of heterogeneity
# values.
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# PARAMETERS:
#   yi:           vector of estimates
#   vi:           vector of associated variances (squared standard errors)
#   sei:          (alternatively) vector of associated standard errors
#   id:           identifier for values corresponding to the same meta-analysis
#   model:        parametric heterogeneity ("prior") distribution; possible choices:
#                   HN   : half-normal   (with scale parameter)
#                   Exp  : exponential   (with scale parameter)
#                   HC   : half-Cauchy   (with scale parameter)
#                   LN   : log-normal    (scale/shape parametrization)
#                   HL   : half-logistic (with scale parameter)
#                   Unif : Uniform       (scale (=upper bound) parameter)
#   effectPriorMean, effectPriorSD:  prior specification for NNHM's effect ("mu") parameter
#   tauScalePriorMax: maximum for heterogeneity distribution's scale parameter (uniform prior).
#                 Applies for HN, Exp, HC, LN models.
#   tauSigmaPriorMax: maximum for log-normal distribution's sigma parameter (uniform prior).
#                 Applies for LN model.
#   jags.chains:  number of (parallel) MCMC chains to be run
#   jags.burnin:  number of initial burn-in samples to be discarded
#   jags.iter:    total number of iterations to simulate (including burn-in)
#   jags.thin:    thinning to be applied
#   dic.iter:     number of iterations used for DIC computation
#   dic.type:     type of DIC penalty (see "dic.samples()" help)
#   randomseed:   a random seed (for reproducibility).
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # #
# NOTE ON HYPERPRIORS:
#   * A  Uniform[0,tauScalePriorMax]  prior is assumed
#     for the tau distribution's scale parameter.
#   * A  Uniform[0,tauSigmaPriorMax]  prior is assumed
#     for the LN distributions's shape parameter.
# # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # # 
# VALUE:
#   yi, vi, sei, id, model:  The input parameters.
#   randomseed:    The random seed.
#   mcmc:          An "mcmc.list" object containing the MCMC samples as returned by JAGS.
#   diagnostics:   Convergence/mixing diagnostics (Gelman and Rubin's convergence diagnostic,
#                  autocorrelations and effective sample sizes for some parameters). 
#   jagsCode:      The JAGS code underlying the model.
#   dic:           The Deviance Information Criterion (DIC; if "dic.iter" was specified >0).
#   call:          The function call generating the result.
#   computation.time:  The total computation time used by the function (in seconds).
################################################################################
{
  ptm <- proc.time()
  stopifnot(require("rjags"),
            is.vector(yi), is.numeric(yi), all(is.finite(yi)),
            is.vector(vi), is.numeric(vi), all(is.finite(vi)), all(vi>0),
            length(vi)==length(yi),
            is.vector(id) | is.factor(id), all(!is.na(id)),
            length(id)==length(yi),
            jags.burnin > 0,
            jags.iter > jags.burnin)
  if (is.factor(id)) { # factor-type "id" argument
    if (nlevels(id) > length(unique(id))) {
      warning("Factor type \"id\" argument provides more levels than actually assumed.")
    }
    idVec    <- as.numeric(id)
    idLevels <- levels(id)
    idN      <- nlevels(id)
  } else {             # other type of "id" argument
    idLevels <- unique(id)   # individual meta-analysis identifiers
    idVec    <- as.numeric(factor(id), levels=idLevels)
    idN      <- length(idLevels)  # number of meta-analyses
  }
  model <- match.arg(model, c("HN", "Exp","HC", "LN", "HL", "Unif"))
  if (!quiet) {
    cat(paste("Analyzing", idN, "meta-analyses including a total of", length(yi), "studies.\n"))
    cat(paste("Assuming", switch(model, "HN"    = "a half-normal heterogeneity distribution.\n",
                                        "Exp"   = "an exponential heterogeneity distribution.\n",
                                        "HC"    = "a half-Cauchy heterogeneity distribution.\n",
                                        "LN"    = "a log-normal heterogeneity distribution (scale/shape parametrization).\n",
                                        "HL"    = "a half-logistic heterogeneity distribution.\n",
                                        "Unif"  = "a uniform heterogeneity distribution.\n")))
  }
  ####################################
  # assemble JAGS code from snippets;
  # the "NNHM" portion:
  code.NNHM     <- c("  # the normal-normal hierarchical model (NNHM):",
                     "  for (i in 1:N) { # loop over (N) individual studies:",
                     "    y[i] ~ dnorm(mu[id[i]], pow(v[i]+pow(tau[id[i]], 2), -1))",
                     "  }",
                     "  for (i in 1:n) { # loop over (n) meta-analyses:",
                     "    mu[i] ~ dnorm(effectPriorMean, pow(effectPriorSD, -2))",
                     "  }")
  # the half-Normal tau prior:
  code.tauHN    <- c("  # the heterogeneity prior:",
                     "  for (i in 1:n) { # loop over (n) meta-analyses:",
                     "    # half-normal distribution for tau:",
                     "    tau[i] ~ dnorm(0.0, pow(tauScale, -2)) T(0,)",
                     "  }",
                     "  tauScale ~ dunif(0.0, tauScalePriorMax)",
                     "  tauMedian <- 0.674489750 * tauScale",
                     "  tauPrediction ~ dnorm(0.0, pow(tauScale, -2)) T(0,)")
  # the Exponential tau prior:
  code.tauExp   <- c("  # the heterogeneity prior:",
                     "  for (i in 1:n) { # loop over (n) meta-analyses:",
                     "    # exponential distribution for tau:",
                     "    tau[i] ~ dexp(pow(tauScale, -1))",
                     "  }",
                     "  tauScale ~ dunif(0.0, tauScalePriorMax)",
                     "  tauMedian <- 0.693147181 * tauScale",
                     "  tauPrediction ~ dexp(pow(tauScale, -1))")
  # the half-Cauchy tau prior:
  code.tauHC    <- c("  # the heterogeneity prior:",
                     "  for (i in 1:n) { # loop over (n) meta-analyses:",
                     "    # half-Cauchy distribution for tau:",
                     "    tau[i] ~ dt(0.0, pow(tauScale, -2), 1.0) T(0,)",
                     "    # (note: Cauchy == Student-t with 1 d.f.)",
                     "  }",
                     "  tauScale ~ dunif(0.0, tauScalePriorMax)",
                     "  tauMedian <- tauScale",
                     "  tauPrediction ~ dt(0.0, pow(tauScale, -2), 1.0) T(0,)")
  # the log-Normal tau prior (scale / shape parametrization):
  code.tauLN    <- c("  # the heterogeneity prior:",
                     "  for (i in 1:n) { # loop over (n) meta-analyses:",
                     "    # log-normal distribution for tau:",
                     "    # (scale/shape parametrization):",
                     "    tau[i] ~ dlnorm(log(tauScale), pow(tauSigma, -2))",
                     "  }",
                     "  tauScale ~ dunif(0.0, tauScalePriorMax)",
                     "  tauSigma ~ dunif(0.0, tauSigmaPriorMax)",
                     "  tauMedian <- tauScale",
                     "  tauPrediction ~ dlnorm(log(tauScale), pow(tauSigma, -2))")
  # the half-logistic tau prior:
  code.tauHL    <- c("  # the heterogeneity prior:",
                     "  for (i in 1:n) { # loop over (n) meta-analyses:",
                     "    # half-logistic distribution for tau:",
                     "    #tau[i] ~ dlogis(0.0, pow(tauScale, -2)) T(0,)",
                     "    tau[i] ~ dlogis(0.0, pow(tauScale, -1)) T(0,)",
                     "  }",
                     "  tauScale ~ dunif(0.0, tauScalePriorMax)",
                     "  tauMedian <- 1.098612289 * tauScale",
                     "  #tauPrediction ~ dlogis(0.0, pow(tauScale, -2)) T(0,)",
                     "  tauPrediction ~ dlogis(0.0, pow(tauScale, -1)) T(0,)")
  # the uniform tau prior:
  code.tauUnif  <- c("  # the heterogeneity prior:",
                     "  for (i in 1:n) { # loop over (n) meta-analyses:",
                     "    # uniform distribution for tau:",
                     "    tau[i] ~ dunif(0.0, tauScale)",
                     "  }",
                     "  tauScale ~ dunif(0.0, tauScalePriorMax)",
                     "  tauMedian <- 0.5 * tauScale",
                     "  tauPrediction ~ dunif(0.0, tauScale)")
  # assemble:
  jagsCode      <- c("model {",
                     code.NNHM,
                     switch(model, "HN"    = code.tauHN,
                                   "Exp"   = code.tauExp,
                                   "HC"    = code.tauHC,
                                   "LN"    = code.tauLN,
                                   "HL"    = code.tauHL,
                                   "Unif"  = code.tauUnif),
                     "}")
  ##############################
  # specify other JAGS details;
  # data provided to JAGS:
  jagsData <- c(list("y" = yi,
                     "v" = vi,
                     "N" = length(vi),
                     "n" = idN,
                     "id"= id,
                     "effectPriorMean" = effectPriorMean,
                     "effectPriorSD"   = effectPriorSD),
                switch(model, "HN"    = list("tauScalePriorMax"=tauScalePriorMax),
                              "Exp"   = list("tauScalePriorMax"=tauScalePriorMax),
                              "HC"    = list("tauScalePriorMax"=tauScalePriorMax),
                              "LN"    = list("tauScalePriorMax"=tauScalePriorMax,
                                             "tauSigmaPriorMax"=tauSigmaPriorMax),
                              "HL"    = list("tauScalePriorMax"=tauScalePriorMax),
                              "Unif"  = list("tauScalePriorMax"=tauScalePriorMax)))
  # variables to be traced and returned by JAGS:
  jagsParams <- c("mu", "tau",
                  switch(model, "HN"    = c("tauScale"),
                                "Exp"   = c("tauScale"),
                                "HC"    = c("tauScale"),
                                "LN"    = c("tauScale", "tauSigma"),
                                "HL"    = c("tauScale"),
                                "Unif"  = c("tauScale")),
                  "tauMedian", "tauPrediction")
  # initialisation function:
  jagsInit <- function()
  {
    init <- list("mu" = rnorm(idN, effectPriorMean, 0.5*effectPriorSD),
                 "tau"= runif(idN, tauScalePriorMax*0.1, tauScalePriorMax*0.5))
    if (is.element(model, c("HN", "Exp", "HC", "LN", "HL"))) {
      init <- c(init, list("tauScale" = runif(1, 0.1*tauScalePriorMax, 0.5*tauScalePriorMax)))
    }
    if (model == "Unif") {
      init <- c(init, list("tauScale" = runif(1, 0.6*tauScalePriorMax, 0.8*tauScalePriorMax)))
    }
    if (model == "LN") {
      init <- c(init, list("tauSigma" = runif(1, 0.1*tauSigmaPriorMax, 0.5*tauSigmaPriorMax)))
    }
    init <- c(init, list(".RNG.name"="base::Mersenne-Twister",
                         ".RNG.seed"=randomseed))
    return(init)
  }
  # set up model:
  set.seed(randomseed)
  jagsModel <- rjags::jags.model(file=textConnection(jagsCode),
                                 data=jagsData,
                                 inits=jagsInit,
                                 n.chains=jags.chains,
                                 n.adapt=0)
  # sample:
  jagsSample <- rjags::coda.samples(jagsModel, jagsParams,
                                    n.iter=jags.iter-1000, # (need to subtract 1000 for whatever reason)
                                    thin=jags.thin)
  # discard burn-in:
  jagsSample <- window(jagsSample, start=jags.burnin+jags.thin)
  # diagnose convergence (some variables only):
  diag.vars <- c(switch(model, "HN"    = "tauScale",
                               "Exp"   = "tauScale",
                               "HC"    = "tauScale",
                               "LN"    = c("tauScale", "tauSigma"),
                               "HL"    = "tauScale",
                               "Unif"  = "tauScale"),
                 "tauPrediction")
  gd <- try(gelman.diag(jagsSample[,diag.vars], auto=FALSE))
  if (is.element(class(gd), "try-error")) gd <- list("mpsrf"=NA_real_)
  # compute (some) autocorrelations:
  acdiag <- autocorr.diag(jagsSample[,diag.vars])
  colnames(acdiag) <- diag.vars
  # compute (some) effective sample sizes:
  effsize <- effectiveSize(jagsSample[,diag.vars])
  names(effsize) <- diag.vars
  effsize <- c(effsize, "(total)"=length(jagsSample)*nrow(jagsSample[[1]]))
  # compute DIC:
  if (dic.iter > 0) {
    dic.type <- match.arg(dic.type)
    if (dic.type == "popt") warning("Note: \"popt\" option for \"dic-type\" argument may be numerically unstable. Check \"dic.samples()\" help.")
    dic <- dic.samples(model=jagsModel, n.iter=dic.iter, thin=jags.thin, type=dic.type)
  } else {
    dic <- NULL
  }
  if (!quiet) print(c("multivariate psrf"=gd$mpsrf))
  ptm <- unname((proc.time() - ptm)[3])
  # assemble results output:
  result <- list("yi"=yi, "vi"=vi, "sei"=sqrt(vi), "id"=id,
                 "model"            = model,
                 "randomseed"       = randomseed,
                 "mcmc"             = jagsSample,
                 "diagnostics"      = list("autocorr.diag" = acdiag,
                                           "gelman.diag"   = gd,
                                           "effectiveSize" = effsize),
                 "jagsCode"         = jagsCode,
                 "dic"              = dic,
                 "call"             = match.call(expand.dots=FALSE),
                 "computation.time" = c("seconds"=ptm))
  return(result)
}



################################################################################



cv2df <- function(cv)
################################################################################
# Function to numerically solve for a scaled inverse chi distribution's
# degrees-of-freedom parameter corresponding to a pre-specified
# coefficient of variation.
################################################################################
{
  stopifnot(is.numeric(cv), length(cv)==1, is.finite(cv), cv>0,
            require("bayesmeta"))
  # inverse chi distribution's coefficient of variation as a function of degrees-of-freedom
  # (note: c_v does not depend on scale):
  CoefVar <- function(x)
  {
    return(sqrt(bayesmeta::vinvchi(df=x, scale=1)) / bayesmeta::einvchi(df=x, scale=1))
  }
  # determine the range to search across
  # (note: inv-Chi moments are only finite for df > 2): 
  lower <- 2.5
  while (CoefVar(lower) < cv)  lower <- 2 + (lower-2)/2
  upper <- 64
  while (CoefVar(upper) > cv)  upper <- upper * 2
  # perform numerical search:
  ur <- uniroot(function(y){return(CoefVar(y)-cv)}, lower=lower, upper=upper)
  # return result:
  return(ur$root)
}


==> supplement/example_code.R <==
#
#    Copyright (C) 2022  Christian Roever
#
#    This program is free software: you can redistribute it and/or modify
#    it under the terms of the GNU General Public License as published by
#    the Free Software Foundation, either version 3 of the License, or
#    (at your option) any later version.
#
#    This program is distributed in the hope that it will be useful,
#    but WITHOUT ANY WARRANTY; without even the implied warranty of
#    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#    GNU General Public License for more details.
#
#    You should have received a copy of the GNU General Public License
#    along with this program.  If not, see <http://www.gnu.org/licenses/>.
#


################################################################################
# Example R code to reproduce the calculations shown in:
#
#   C. Roever, S. Sturtz, J. Lilienthal, R. Bender, T. Friede
#   Summarizing empirical information on between-study
#   heterogeneity for Bayesian random-effects meta-analysis.
#   Submitted for publication, 2022.
#   https://arxiv.org/abs/2202.12538
#
# Note that you need to have JAGS and the "rjags" R package installed;
# please check the following two links for details:
#   https://mcmc-jags.sourceforge.io
#   https://CRAN.R-project.org/package=rjags 
# 



###############
# SECTION 3.1:

# example data (CSV file) may be downloaded here:
#
#   S. E. Seide, C. Roever, T. Friede.
#   Meta-analysis data extracted from IQWiG publications.
#   Goettingen Research Online, 2018.
#   https://doi.org/10.25625/bwybnk

# read IQWiG data from CSV file:
dat <- read.csv("IQWiG-data.csv")


# derive effect measures (ORs) from data
# (using the "metafor" library's "escalc()" function):

require("metafor")
es <- escalc(measure="OR",
             ai=treat.events, n1i=treat.total, ci=control.events, n2i=control.total,
             slab=study, data=dat)

# show data:
str(es)
head(es)
# note that the relevant figures are the log-OR estimates ("yi")
# and their (squared) standard errors ("vi")
# as well as the "no" column identifying the studies (rows)
# that correspond to the same meta-analysis.


###############
# SECTION 3.2:

# load additional R code:
source("auxiliary_functions.R")

# fit a half-normal model
# (using JAGS; note that this may take a few minutes):
tm01 <- tauModel(yi=as.vector(es$yi), vi=as.vector(es$vi), id=es$no,
                 jags.iter=250000, dic.iter=25000)

# check MCMC convergence (MPSRF should be close to 1.0):
tm01$diagnostics$gelman.diag$mpsrf

# one may also check out the underlying JAGS code:
tm01$jagsCode
cat(paste(c(tm01$jagsCode, ""), collapse="\n"))

# illustrate distribution of half-normal scale parameter (Fig.1):
hist(unlist(tm01$mcmc[,"tauScale"]), col="grey", prob=TRUE, main="",
     breaks=seq(0, 0.8, by=0.01), xlim=c(0,0.65),
     xlab="half-normal scale", ylab="density")

# illustrate predictive distribution (Fig.1):
hist(unlist(tm01$mcmc[,"tauPrediction"]), col="grey", prob=TRUE, main="",
     breaks=seq(0, 1.5, by=0.02), xlim=c(0,1.05),
     xlab="prediction", ylab="density")

# show summary statistics (Tab.1):
summary(tm01$mcmc[,c("tauScale", "tauPrediction")])


###############
# SECTION 3.3:

# compute a point estimate for the scale parameter:
mean(unlist(tm01$mcmc[,"tauScale"]))


###############
# SECTION 3.4:

# compute scale parameter's coefficient of variation (CV):
cv <- sd(unlist(tm01$mcmc[,c("tauScale")])) / mean(unlist(tm01$mcmc[,c("tauScale")]))
print(cv)

# derive corresponding degrees-of-freedom parameter
# of an inverse-chi-distribution:
df <- cv2df(cv)
print(df)

# derive scale parameter of corresponding Student-t distribution:
mean(unlist(tm01$mcmc[,"tauScale"])) / einvchi(df=df, scale=sqrt(df))


# compare summary statistics from MCMC
# and normal and Student-t approximations (Tab.2):
round(rbind("MCMC"                    =c("mean"=mean(unlist(tm01$mcmc[,"tauPrediction"])),
                                         "sd"  =sd(unlist(tm01$mcmc[,"tauPrediction"])),
                                          "q"   =quantile(unlist(tm01$mcmc[,"tauPrediction"]),
                                                          prob=c(0.5, 0.95, 0.99))),
            "half-Normal(0.22)"       =c(ehalfnormal(scale=0.22),
                                         sqrt(vhalfnormal(scale=0.22)),
                                         qhalfnormal(p=c(0.50, 0.95, 0.99), scale=0.22)),
            "half-Student-t(8.2;0.20)"=c(ehalft(df=8.2, scale=0.20),
                                         sqrt(vhalft(df=8.2, scale=0.20)),
                                         qhalft(p=c(0.50, 0.95, 0.99), df=8.2, scale=0.20))), 2)


###############
# SECTION 3.5:

# derive maximum-likelihood (ML) estimate approximating the predictive distribution
# by a half-Student-t distribution directly:
ml.t <- optim(c(log(8), log(0.2)),
              function(x){-sum(dhalft(x=unlist(tm01$mcmc[,"tauPrediction"]), df=exp(x[1]), scale=exp(x[2]), log=TRUE))})
# ML-estimated degrees-of-freedom and scale:
exp(ml.t$par)


# derive Moment estimate approximating the predictive distribution
# by a half-Student-t distribution directly:

# determine predictive distribution's mean and CV:
predMean <- mean(unlist(tm01$mcmc[,"tauPrediction"]))
predCV   <- sd(unlist(tm01$mcmc[,"tauPrediction"])) / predMean
print(c("predMean"=predMean, "predCV"=predCV))


studenttvarcoef <- function(df)
# (half-Student-t distribution's coefficient of variation)
{
  return(sqrt((pi*(df-1)^2)/(4*(df-2)) * exp(2*(lgamma(df/2)-lgamma((df+1)/2))) - 1))
}

# numerically solve for degrees of freedom (d.f.) based on example values:
ur <- uniroot(function(df){return(studenttvarcoef(df)-predCV)},
              lower=2.1, upper=100)
moment.df <- ur$root

# analytically solve for scale parameter based on example values:
moment.scale <- predMean / ehalft(df=moment.df, scale=1)

# show resulting estimates:
print(c("d.f."=moment.df, "scale"=moment.scale))


###############
# SECTION 3.6:

# fit additional models (note that this may take a few minutes):
# exponential model:
tm02 <- tauModel(yi=as.vector(es$yi), vi=as.vector(es$vi), id=es$no, model="Exp",
                 jags.iter=250000, dic.iter=25000)
# half-Cauchy model:
tm03 <- tauModel(yi=as.vector(es$yi), vi=as.vector(es$vi), id=es$no, model="HC",
                 jags.iter=250000, dic.iter=25000)
# log-normal model:
tm04 <- tauModel(yi=as.vector(es$yi), vi=as.vector(es$vi), id=es$no, model="LN",
                 jags.iter=250000, dic.iter=25000)


# check MCMC convergences:
rbind("half-normal" =tm01$diagnostics$gelman.diag$mpsrf,
      "exponential" =tm02$diagnostics$gelman.diag$mpsrf,
      "half-Cauchy" =tm03$diagnostics$gelman.diag$mpsrf,
      "log-normal"  =tm04$diagnostics$gelman.diag$mpsrf)

# check deviance information criterion (DIC) values (Tab.3):
tm01$dic #  half-normal   (1st)
tm02$dic #  exponential   (2nd)
tm03$dic #  half-Cauchy   (4th)
tm04$dic #  log-normal    (3rd)

# summarize predictive distributions (Tab.3):
smry <- function(x)
# (summary function)
{
  return(c("mean"=mean(x),
           "sd"=sd(x),
           "q"=quantile(x, p=c(0.5, 0.95, 0.99))))
}
round(rbind("half-normal"=smry(unlist(tm01$mcmc[,"tauPrediction"])),
            "exponential"=smry(unlist(tm02$mcmc[,"tauPrediction"])),
            "log-normal" =smry(unlist(tm04$mcmc[,"tauPrediction"])),
            "half-Cauchy"=smry(unlist(tm03$mcmc[,"tauPrediction"]))), 2)


###############
# SECTION 3.8:

require("bayesmeta")

# analyze "41st" study:
#   Report N14-04
#   "Verfahren zur Lungenvolumenreduktion beim schweren Lungenemphysem"
#   www.iqwig.de/projekte/n14-04.html
#   Fig.32, p.233:
dat41 <- escalc(measure="OR",
                ai=c(4,10), n1i=c(50, 155),
                ci=c(3,8),  n2i=c(50, 157),
                slab=c("REVOLENS (Deslee; 2016)", "RENEW (Sciurba; 2016)"))

# show data:
summary(dat41)
forestplot(dat41, expo=TRUE, xlog=TRUE, xlab="odds ratio")

# reproduce original (frequentist) analysis result:
rma.uni(dat41, method="DL")

# specify heterogeneity prior
# based on half-normal model / half-Student-t fit:
bma <- bayesmeta(dat41, tau.prior=function(x){dhalft(x, df=8.2, scale=0.20)})

# show results:
bma

# show forest plot:
forestplot(bma, prediction=FALSE, shrinkage=FALSE, xlab="log-OR (mortality)")


